On Optimal Estimates for the Laplace-Leray Commutator in Planar Domains with Corners

For smooth domains, Liu et al. (Comm. Pure Appl. Math. 60: 1443-1487, 2007) used optimal estimates for the commutator of the Laplacian and the Leray projection operator to establish well-posedness of an extended Navier-Stokes dynamics. In their work, the pressure is not determined by incompressibility, but rather by a certain formula involving the Laplace-Leray commutator. A key estimate of Liu et al. controls the commutator strictly by the Laplacian in energy norm at leading order. In this paper we show that this strict control fails in a large family of bounded planar domains with corners. However, when the domain is an infinite cone, we find that strict control may be recovered in certain power-law weighted norms.

==> bgen.m <==
%svec=1.4:.005:1.46;  %[.2,.5,.8,1,1.2,1.5,1.8]; 
%svec=.05:.05:1.95;
svec=[.2, .4, .5, .65, .85, .95, 1, 1.05, 1.2, 1.4, 1.6, 1.8]
avec= -1:.005:.99; 

ns=length(svec), na=length(avec)

bg=zeros(na,ns);

for ja=1:na, 
  for js=1:ns,
 [bet1,bet2]=bvec(avec(ja),pi*svec(js));
 bg(ja,js)= log10(max( max(bet1), max(bet2)));
end; 
ja
end;

%disp(['begin plot'])

%for js=1:ns;
 %h=plot(avec',bg(:,js)); grid on; 
 %set(h,'LineWidth',5);
 %set(Axes,'LineWidth',1.5);
 %axis([-1 1 -0.5 3.5]); grid on; 
%disp([num2str(js),'   ', num2str(svec(js))]);
%pause
%end;


==> bplot.m <==
%svec=1.4:.005:1.46;  %[.2,.5,.8,1,1.2,1.5,1.8]; 
%svec=.05:.05:1.95;
%svec=[.2, .4, .5, .65, .85, .95, 1, 1.05, 1.2, 1.4, 1.6, 1.8]
%avec= -1:.005:.99; 

%ns=length(svec), na=length(avec)

%bg=zeros(na,ns);

%for ja=1:na, 
%  for js=1:ns,
% [bet1,bet2]=bvec(avec(ja),pi*svec(js));
% bg(ja,js)= log10(max( max(bet1), max(bet2)));
%end; 
%ja
%end;

%disp(['begin plot'])

for js=1:ns;
  hp=subplot(4,3,js); 
  h=plot(avec',bg(:,js)); 
    set(h,'LineWidth',1.5);
    set(hp,'LineWidth',1);
  grid on; 
  axis([-1 1 -0.5 3.5]); 


%disp([num2str(js),'   ', num2str(svec(js))]);
%pause

end;


==> bvec.m <==
function [bet1,bet2]=bvec(a,s);
% Return beta1 and beta2 as functions of k

%sn=-1;
N=200; kmax=5; k=kmax*((-N:N)+0.01)/N;
%a= 0;
%s= pi/2;

%kh=k+i*a;
e1 = exp(-2*k*s);
e2 = exp(-(k+i*a-2*i)*s);
e3 = exp(-(k-i*a)*s);
e4 = exp(-2*(k+i*a-i)*s);

%w= exp(-s*kh);

p1= (1-e1).*(k.^2+a^2)./(2*(1-a)*k.^2);

sn=1;
rnum1= (1+i*k-a).*(1+sn*e2);
rden1= (1+sn*e3).*(1-e4);

sn=-1;
rnum2= (1+i*k-a).*(1+sn*e2);
rden2= (1+sn*e3).*(1-e4);

r1 = rnum1./rden1;
r2 = rnum2./rden2;

bet1= p1.*real(r1);
bet2= p1.*real(r2);

bmax= max(bet1);

%rrden= (1-conj(w.^2)).*(1-e2s*w.^2);
%t1= (1-e2s*abs(w).^2).*(2*i-2*kh)./rrden;
%t2= (w*e2s-conj(w)).*(2*i-2*kh)./rrden;
%t1= t1-conj(t1);
%t2= t2-conj(t2);
%p2= 2*p1/(8*i);

%bet2p= p2.*(t1+t2);
%bet2m= p2.*(t1-t2);

end

